A modular extension for a computer algebra system

Computer algebra systems are complex software systems that cover a wide range of scientific and practical problems. However, the absolute coverage cannot be achieved. Often, it is required to create a user extension for an existing computer algebra system. In this case, the extensibility of the system should be taken into account. In this paper, we consider a technology for extending the SymPy computer algebra system with a low-level module that implements a random number generator.

==> bib/rng-cas-sympy/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    tmpfile=`mktemp -u`
    bibtool -i "$i" -o "$tmpfile"
    mv "$tmpfile" "$i"
done
